Uncertain Transport in Unsteady Flows

We study uncertainty in the dynamics of time-dependent flows by identifying barriers and enhancers to stochastic transport. This topological segmentation is closely related to the theory of Lagrangian coherent structures and is based on a recently introduced quantity, the diffusion barrier strength (DBS). The DBS is defined similar to the finite-time Lyapunov exponent (FTLE), but incorporates diffusion during flow integration. Height ridges of the DBS indicate stochastic transport barriers and enhancers, i.e. material surfaces that are minimally or maximally diffusive. To apply these concepts to real-world data, we represent uncertainty in a flow by a stochastic differential equation that consists of a deterministic and a stochastic component modeled by a Gaussian. With this formulation we identify barriers and enhancers to stochastic transport, without performing expensive Monte Carlo simulation and with a computational complexity comparable to FTLE. In addition, we propose a complementary visualization to convey the absolute scale of uncertainties in the Lagrangian frame of reference. This enables us to study uncertainty in real-world datasets, for example due to small deviations, data reduction, or estimated from multiple ensemble runs.

==> anc/supplementary_code.h <==
// Copyright (c) 2020, Tobias Rapp
// All rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are met:
//     * Redistributions of source code must retain the above copyright
//       notice, this list of conditions and the following disclaimer.
//     * Redistributions in binary form must reproduce the above copyright
//       notice, this list of conditions and the following disclaimer in the
//       documentation and/or other materials provided with the distribution.
//     * Neither the name of the Karlsruhe Institute of Technology nor the
//       names of its contributors may be used to endorse or promote products
//       derived from this software without specific prior written permission.
//
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS" AND
// ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED
// WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE
// DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY
// DIRECT, INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
// (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
// LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
// ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
// SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

//
// Supplementary code for "Uncertain Transport in Unsteady Flows"
// by Tobias Rapp and Carsten Dachsbacher
//
// Institute for Visualization and Data Analysis,
// Karlsruhe Institute for Technology (KIT)
//

//
// These code fragments illustrate the computation of the DBS and the transport uncertainty
// for a stochastic flow.
//

struct StochasticFlow
{
    // A stochastic flow consists of a deterministic flow (omitted here) and a
    // stochastic component (given by a field with a covariance matrix in each cell).

    /** Samples the covariance from the data */
    Mat3f sampleCovariance(Vec3f p, float t) const;

    /** Samples the disturbance */
    Mat3f sampleDisturbance(Vec3f p, float t) const
    {
        auto C = sampleCovariance(p, t);

        // Standardize covariance (Eq. 11)
        C[0][0] -= cov_mean.x;
        C[1][1] -= cov_mean.y;
        C[2][2] -= cov_mean.z;
        return C / cov_max_std;
    }

    Vec3f cov_mean;    // Precomputed mean of the stochastic component (Eq. 12)
    float cov_max_std; // Precomputed max. standard deviation of the stochastic component (Eq. 13)
};

/** These features can be evaluated in parallel on CPU or GPU */
struct Features
{
    // Time interval
    float t_start;
    float t_end;
    
    // Step size for numerical integration
    float dt;

    // For finite-differences e.g. size of cell
    Vec3f d;
    

    static float clamp_dt(float t_end, float t, float dt)
    {
        return (dt > 0) ? std::min(dt, std::abs(t_end - t)) : -std::min(std::abs(dt), std::abs(t - t_end));
    }

    /**
     * Integrate the tracer particles by dt and evaluate Eq. 8
     */
    Mat3f integration_step3D(const StochasticFlow *f, Vec3f &pt, Vec3f *pts, float t, float dt) const
    {
        pt = ode::rk4(f, pt, t, dt);
        for (int i = 0; i < 6; ++i)
            pts[i] = ode::rk4(f, pts[i], t, dt);

        Vec3f dx((pts[0].x - pts[1].x) / (2.0f * d.x), (pts[0].y - pts[1].y) / (2.0f * d.x),
                 (pts[0].z - pts[1].z) / (2.0f * d.x));
        Vec3f dy((pts[2].x - pts[3].x) / (2.0f * d.y), (pts[2].y - pts[3].y) / (2.0f * d.y),
                 (pts[2].z - pts[3].z) / (2.0f * d.y));
        Vec3f dz((pts[4].x - pts[5].x) / (2.0f * d.z), (pts[4].y - pts[5].y) / (2.0f * d.z),
                 (pts[4].z - pts[5].z) / (2.0f * d.z));

        Mat3f DF{dx.x, dy.x, dz.x, dx.y, dy.y, dz.y, dx.z, dy.z, dz.z};

        Mat3f B = f->sampleDisturbance(pt, t);
        auto D = 0.5f * B * transpose(B); // Eq. 10

        // Eq. 8
        auto invT = transpose(DF) * inverse(D) * DF;
        return determinant(D) * invT;
    }

    /**
     * Computes the time-averaged, diffusivity-weighted right Cauchy-Green strain tensor in 3D (Eq. 7).
     * The 2D case can be implemented similarly.
     */
    Mat3f compute_averaged_strain_tensor3D(const StochasticFlow *f, Vec3f p, float t) const
    {
        Vec3f pt = p;

        // Grid of initial conditions
        Vec3f pts[6];
        pts[0] = pt + Vec3f(d.x, 0.0f, 0.0f);
        pts[1] = pt + Vec3f(-d.x, 0.0f, 0.0f);
        pts[2] = pt + Vec3f(0.0f, d.y, 0.0f);
        pts[3] = pt + Vec3f(0.0f, -d.y, 0.0f);
        pts[4] = pt + Vec3f(0.0f, 0.0f, d.z);
        pts[5] = pt + Vec3f(0.0f, 0.0f, -d.z);

        Mat3f C(0.0);
        float t = t_start;
        float dt_it = dt;

        // Integrate forward or backward
        while ((dt_it > 0 && t < t_end) || (dt_it < 0 && t > t_end))
        {
            dt_it = clamp_dt(t_end, t, dt_it);
            C += abs(dt_it) * integration_step3D(f, pt, pts, t, dt_it);
            t += dt_it;
        }

        return (1.0f / abs(t_end - t_start)) * C;
    }

    /**
     * Computes the diffusion barrier strength in 3D.
     */
    float dbs3D(const StochasticFlow *f, Vec3f p, float t) const
    {
        auto C = compute_averaged_strain_tensor3D(f, p, t);
        return std::log(trace(C));
    }

    /**
     * Integrate the tracer particle and measure the uncertainty.
     */
    float integrate_uncertainty_step3D(const StochasticFlow *f, Vec3f &pt, float t, float dt) const
    {
        auto C = f->sampleCovariance(pt, t);

        // standardized generalized variance in 3D
        // (substitute cbrt by sqrt in 2D)
        auto var = std::cbrt(abs(determinant(C)));

        pt = ode::rk4(f, pt, t, dt);
        return var;
    }

    /**
     * Trace a particle starting from point p and accumulate the uncertainty (Sec. 6).
     */
    float transport_uncertainty(const StochasticFlow *f, Vec3f p, float t) const
    {
        Vec3f pt = p;
        float v = 0.0f;

        float t = t_start;
        float dt_it = dt;

        // Integrate forward or backward
        while ((dt_it > 0 && t < t_end) || (dt_it < 0 && t > t_end))
        {
            dt_it = clamp_dt(t_end, t, dt_it);
            v += std::abs(dt_it) * integrate_uncertainty_step3D(f, pt, t, dt_it);
            t += dt_it;
        }
        return v;
    }
};

